Classical dynamics from QFT via Stratonovich-Weyl correspondence

We develop a formalism for extracting relativistic classical dynamics from the S-matrix, in which massive bodies are described on phase space while massless radiation is kept in the Fock space. Our formalism relies on the Stratonovich-Weyl (SW) correspondence between the operator and phase-space formulations of quantum mechanics, as implemented covariantly by the SW quantizer. For localized incoming states, classical observables are given by SW symbols of the appropriate operators evaluated on incoming asymptotic trajectories. In combination with the exponential form of the S-matrix, the observables are naturally given by nested mixed Dirac/commutator brackets involving Magnus amplitudes. The latter are the matrix elements of the logarithm of the S-matrix, and we provide a straightforward algorithm for computing the combinatorial Murua coefficients that control the placement of retarded propagators inside Magnus-amplitude diagrams. This picture is well-suited for gravitational-wave physics applications.

==> anc/murua_coeffs.wls <==
#!/usr/bin/env wolframscript
(* ::Package:: *)

(* Ancillary file for "Classical dynamics from QFT via Stratonovich-Weyl correspondence" by A. Ochirov and C. Shi [arXiv:2608.xxxxx]. *)
(* This script implements a simple method for computing Murua coefficients. *)
(* muruaHadRet[{UndirectedEdge[1,2], UndirectedEdge[2,3]}] gives the complete result. *)
(* muruaRet[{UndirectedEdge[1,2], UndirectedEdge[2,3]}] suppresses cut propagators. *)


SetAttributes[dH,Orderless];
SetAttributes[dF,Orderless];

orderedSplits[list_List,n_Integer]:=Flatten[Permutations/@ResourceFunction["KSetPartitions"][list,n],1];

directEdgesFromSplit[split_List,edges_List]:=Module[{vertexToBlock},vertexToBlock=Association[Flatten[MapIndexed[Thread[#1->First[#2]]&,split]]]; 
Table[With[{u=First@edge,v=Last@edge},With[{iu=vertexToBlock[u],iv=vertexToBlock[v]},If[iu==iv,edge,If[iu<iv,DirectedEdge[u,v],DirectedEdge[v,u]]]]],{edge,edges}]]

(* Feynman propagator: dF[a,b]:=\[ImaginaryI]/(p[a<-b]^2+ \[ImaginaryI]0)*)
(* oriented cut propagator: dc[a,b]:=(2\[Pi])\[Theta][p[a<-b]]\[Delta](p[a<-b]^2) *)
edges2dFdc[edges_List]:=Times@@(edges/.{UndirectedEdge->dF,DirectedEdge[u_,v_]:>dc[v,u]})

dFdcProps[edges_List,i_Integer]:=edges2dFdc@directEdgesFromSplit[#,edges]&/@orderedSplits[VertexList[edges],i]//Total;
dFdcProps[edges_List]:=Sum[(-1)^(n+1) 1/n dFdcProps[edges,n],{n ,VertexCount[edges]}];

(* Write the expression in terms of retarded(dr) and Hadamard(dH) propagators. *)
(* dF -> (dr+da)/2+dH, dc -> (dr-da)/2+dH; da[p]=dr[-p] is the advanced propagator. *)
dFdc2dHdr[expr_]:=expr/.{dF[a_,b_]:>1/2(dr[a,b]+dr[b,a])+dH[a,b],dc[a_,b_]:>1/2(dr[a,b]-dr[b,a])+dH[a,b]}
muruaHadRet[expr_]:=dFdc2dHdr@dFdcProps[expr]//Expand;

(* Write the expression in terms of retarded(dr) propagators. Hadamard(dH) function are discarded. *)
(* dF -> (dr+da)/2, dt -> (dr-da)/2; da[p]=dr[-p] is the advanced propagator. *)
dFdc2dr[expr_]:=expr/.{dF[a_,b_]:>1/2 (dr[a,b]+dr[b,a]), dc[a_,b_]:>1/2 (dr[a,b]-dr[b,a])}
muruaRet[edgeList_List]:=dFdc2dr@dFdcProps[edgeList]//Expand;

